Some exact inducibility-type results for graphs via flag algebras

The $(\kappa,\ell)$-edge-inducibility problem asks for the maximum number of $\kappa$-subsets inducing exactly $\ell$ edges that a graph of given order $n$ can have. Using flag algebras and stability approach, we resolve this problem for all sufficiently large $n$ (including a description of all extremal and almost extremal graphs) in eleven new non-trivial cases when $\kappa\le 7$. We also compute the $F$-inducibility constant (the asymptotically maximum density of induced copies of $F$ in a graph of given order $n$) and obtain some corresponding structure results for three new graphs $F$ with $5$ vertices: the 3-edge star plus an isolated vertex, the 4-cycle plus an isolated vertex, and the 4-cycle with a pendant edge.

==> anc/graph_edge_inducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f5524156-86c4-4bb0-b102-ba0042a65bf0",
   "metadata": {},
   "source": [
    "Calculations for the statistics problems\n",
    "======================================\n",
    "\n",
    "First cell sets up a function that can generate various target values for each $(\\kappa, \\ell)$ parameter. \n",
    "\n",
    "The followsing cells optimize the values as they appear in the table, in a few cases with the help of a construction. The proved bound and the density of the target on the optimal construction (or one of them, if there are multiple) is printed, to verify that the lower and upper bounds match."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4c3e4bf4-4676-402a-ae61-13286fcd73e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "G = GraphTheory\n",
    "G.printlevel(0)\n",
    "def strs(k, l):\n",
    "    return sum([xx for xx in G.generate(k) if len(xx.blocks()[\"edges\"])==l])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bbadbb63-71a9-4667-bfa4-738bdef28f3c",
   "metadata": {},
   "source": [
    "$\\kappa=3$\n",
    "==================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "e574e22c-e22b-4315-a3ed-2f6c8e7a10f7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(3, 1), construction provides 3/4, flag algebra bound is 3/4\n"
     ]
    }
   ],
   "source": [
    "#lambda(3, 1)\n",
    "constr = G.blowup_construction(5, 2, edges=[[0, 0], [1, 1]])\n",
    "bound = G.optimize(strs(3, 1), 5, exact=True, file=\"certificates/stats31\", construction=constr)\n",
    "value = constr.density(strs(3, 1))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(3, 1, value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ef32bfc-0a2a-4799-892b-c314b327fea0",
   "metadata": {},
   "source": [
    "$\\kappa=4$\n",
    "==================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "0eced910-8e10-44fb-9df2-abb79cdeb4a7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(4, 1), construction provides 72/125, flag algebra bound is 72/125\n"
     ]
    }
   ],
   "source": [
    "#lambda(4, 1)\n",
    "constr = G.blowup_construction(7, 5, edges=[[0, 0], [1, 1], [2, 2], [3, 3], [4, 4]])\n",
    "bound = G.optimize(strs(4, 1), 7, exact=True, denom=2**20, file=\"certificates/stats41\", construction=constr)\n",
    "value = constr.density(strs(4, 1))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(4, 1, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "a0de6b52-566d-4231-b7e7-fb56d73e5cd9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(4, 2), construction provides 1/2, flag algebra bound is 1/2\n"
     ]
    }
   ],
   "source": [
    "#lambda(4, 2)\n",
    "constr = G.blowup_construction(7, 6, edges=[[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3]])\n",
    "bound = G.optimize(strs(4, 2), 7, exact=True, denom=2**20, file=\"certificates/stats42\", construction=constr)\n",
    "value = constr.density(strs(4, 2))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(4, 2, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "1818d67f-4144-4e34-93df-1c629bbc16de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(4, 3), construction provides 1/2, flag algebra bound is 1/2\n"
     ]
    }
   ],
   "source": [
    "#lambda(4, 3)\n",
    "constr = G.blowup_construction(4, 2, edges=[[0, 1]])\n",
    "bound = G.optimize(strs(4, 3), 6, exact=True, \n",
    "           slack_threshold=1e-5, denom=2**20, kernel_denom=2**20, \n",
    "           file = \"certificates/stats43\")\n",
    "value = constr.density(strs(4, 3))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(4, 3, value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5a31c1b3-ce7d-48d2-986a-845710899b87",
   "metadata": {},
   "source": [
    "$\\kappa=5$\n",
    "==================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "f0b496c4-63a7-489f-b526-d30b7473f1a5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(5, 2), construction provides 280/729, flag algebra bound is 280/729\n"
     ]
    }
   ],
   "source": [
    "#lambda(5, 2)\n",
    "constr = G.blowup_construction(8, 9, edges=[[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3], [6, 7], [7, 8], [8, 6]])\n",
    "bound = G.optimize(strs(5, 2), 8, exact=True, denom=2**20, file=\"certificates/stats52\", construction=constr)\n",
    "value = constr.density(strs(5, 2))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(5, 2, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "96d558aa-269a-4dc5-8892-c2568430eddb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(5, 3), construction provides 255/1024*sqrt17 - 535/1024, flag algebra bound is 255/1024*sqrt17 - 535/1024\n"
     ]
    }
   ],
   "source": [
    "#lambda(5, 3)\n",
    "R = QQ[sqrt(17)]; s17 = R(sqrt(17))\n",
    "constr = G.blowup_construction(7, [(9-s17)/16, (9-s17)/16, (s17 - 1)/8], edges=[[0, 1], [2, 2]])\n",
    "bound = G.optimize(strs(5, 3), 7, file=\"certificates/stats53\", construction=constr, exact=True, denom=2**20)\n",
    "value = constr.density(strs(5, 3))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(5, 3, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "c1717c53-4ae0-4cd8-9647-b106bfa19da7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(5, 4), construction provides 5/8, flag algebra bound is 5/8\n"
     ]
    }
   ],
   "source": [
    "#lambda(5, 4)\n",
    "constr = G.blowup_construction(5, 2, edges=[[0, 0], [1, 1]])\n",
    "bound = G.optimize(strs(5, 4), 5, file=\"certificates/stats54\", exact=True, denom=2**20)\n",
    "value = constr.density(strs(5, 4))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(5, 4, value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "85d09b28-77f9-4692-bc84-b92e5b51b81e",
   "metadata": {},
   "source": [
    "$\\kappa=6$\n",
    "==================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "f3724555-d375-4cb9-8c7f-767336bc8425",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(6, 4), construction provides 40/81, flag algebra bound is 40/81\n"
     ]
    }
   ],
   "source": [
    "#lambda(6, 4)\n",
    "constr = G.blowup_construction(6, 3, edges=[[0, 0], [1, 1], [2, 2]])\n",
    "bound = G.optimize(strs(6, 4), 6, file=\"certificates/stats64\", exact=True, denom=2**20)\n",
    "value = constr.density(strs(6, 4))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(6, 4, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "f1fa9ee1-6138-4915-bfb0-bde7ef8d45cf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(6, 5), construction provides 20/3*alpha^2 - 20/3*alpha + 4/3, flag algebra bound is 20/3*alpha^2 - 20/3*alpha + 4/3\n"
     ]
    }
   ],
   "source": [
    "#lambda(6, 5)\n",
    "var(\"x\")\n",
    "RF = RealField(prec=100)\n",
    "alpha_real = RF(solve(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6==0, x)[2].rhs())\n",
    "R.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=alpha_real)\n",
    "constr = G.blowup_construction(7, [alpha, 1-alpha], edges=[[0, 1]])\n",
    "bound = G.optimize(strs(6, 5), 7, file=\"certificates/stats65\", construction=constr, exact=True, denom=2**20)\n",
    "value = constr.density(strs(6, 5))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(6, 5, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "94114d7d-c3f5-48ff-b0d4-ce90ec3cdee1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(6, 7), construction provides 15/32, flag algebra bound is 15/32\n"
     ]
    }
   ],
   "source": [
    "#lambda(6, 7)\n",
    "constr = G.blowup_construction(7, 2, edges=[[0, 0], [1, 1]])\n",
    "bound = G.optimize(strs(6, 7), 6, file=\"certificates/stats67\", exact=True, denom=2**20)\n",
    "value = constr.density(strs(6, 7))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(6, 7, value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb6628cb-41ee-4560-bb57-5db14ae87405",
   "metadata": {},
   "source": [
    "$\\kappa=7$\n",
    "==================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "6d282f55-46b9-4ec2-abe2-e5585190335a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(7, 6), construction provides 28/9*alpha^2 - 28/9*alpha + 7/9, flag algebra bound is 28/9*alpha^2 - 28/9*alpha + 7/9\n"
     ]
    }
   ],
   "source": [
    "#lambda(7, 6)\n",
    "var(\"x\")\n",
    "RF = RealField(prec=100)\n",
    "alpha_real = RF(solve(x^4 - 2*x^3 + 5/3*x^2 - 2/3*x + 1/15==0, x)[2].rhs())\n",
    "R.<alpha> = NumberField(x^4 - 2*x^3 + 5/3*x^2 - 2/3*x + 1/15, embedding=alpha_real)\n",
    "constr = G.blowup_construction(7, [alpha, 1-alpha], edges=[[0, 1]])\n",
    "bound = G.optimize(strs(7, 6), 7, file=\"certificates/stats76\", construction=constr, exact=True, denom=2**20)\n",
    "value = constr.density(strs(7, 6))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(7, 6, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "eac6ed59-30fb-4276-8a6b-da28e72a9b19",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(7, 9), construction provides 35/64, flag algebra bound is 35/64\n"
     ]
    }
   ],
   "source": [
    "#lambda(7, 9)\n",
    "constr = G.blowup_construction(7, 2, edges=[[0, 0], [1, 1]])\n",
    "bound = G.optimize(strs(7, 9), 7, file=\"certificates/stats79\", exact=True, denom=2**20)\n",
    "value = constr.density(strs(7, 9))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(7, 9, value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "79e2e62b-c9f1-481d-bab0-378b7be39136",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda(7, 10), construction provides 28/81, flag algebra bound is 28/81\n"
     ]
    }
   ],
   "source": [
    "#lambda(7, 10)\n",
    "constr = G.blowup_construction(7, [1/3, 2/3], edges=[[0, 1]])\n",
    "bound = G.optimize(strs(7, 10), 7, file=\"certificates/stats710\", exact=True, denom=2**25, construction=constr)\n",
    "value = constr.density(strs(7, 10))\n",
    "print(\"lambda({}, {}), construction provides {}, flag algebra bound is {}\".format(7, 10, value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e130919d-efe3-495f-b55f-dd686c0aa532",
   "metadata": {},
   "source": [
    "Stability check\n",
    "================\n",
    "\n",
    "First cells includes a short script that checks condition 2.a, 3 and i or ii from Theorem 2.3.\n",
    "\n",
    "Then each certificate is checked for these conditions using a provided type $\\tau$.\n",
    "\n",
    "Finally, the certificate for $\\lambda(4, 3)$ is inspected, showing that $(4,1)$ and $(4,5)$ has density $o(1)$, with additional calculations performed in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "fd883f00-b349-4e45-bbdf-17228211d6c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "def check_stability(file, k, l, construction_size, construction_edges, ftype):\n",
    "    print(\"\\n\\nchecking stability for \" + file)\n",
    "    G.reset()\n",
    "    G.printlevel(0)\n",
    "    if not file.endswith(\".pickle\"):\n",
    "        file += \".pickle\"\n",
    "    with open(file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    original_bound = to_sage(0, certificate[\"result\"])\n",
    "    \n",
    "    # Checking condition 2.a\n",
    "    ftype_untyped = ftype.subflag(ftype_points=[])\n",
    "    G.exclude(ftype_untyped)\n",
    "    target = strs(k, l)\n",
    "    if target==0: \n",
    "        bound = 0\n",
    "    else:\n",
    "        try:\n",
    "            bound = G.optimize(target, target_size-1, exact=True, denom=2**20, construction=[])\n",
    "        except:\n",
    "            bound = 1\n",
    "        if bound > original_bound:\n",
    "            bound = G.optimize(target, target_size, exact=True, denom=2**20, construction=[])\n",
    "\n",
    "    G.reset()\n",
    "    \n",
    "    if bound < original_bound:\n",
    "        print(\" - condition 2.a is satisfied\")\n",
    "    else:\n",
    "        print(\" - condition 2.a is not satisfied\")\n",
    "        return\n",
    "\n",
    "    # Checking condition 3\n",
    "    construction = G.blowup_construction(target_size, construction_size, edges=construction_edges)\n",
    "    cvals = construction.values()\n",
    "    svals = to_sage(1, certificate[\"slack vector\"])\n",
    "    correct_slacks = True\n",
    "    for ii in range(len(svals)):\n",
    "        if svals[ii]==0 and cvals[ii]==0:\n",
    "            correct_slacks = False\n",
    "    if not correct_slacks:\n",
    "        print(\" - condition 3 is not satisfied\")\n",
    "        return\n",
    "    else:\n",
    "        print(\" - condition 3 is satisfied\")\n",
    "\n",
    "    # Checking condition i\n",
    "    index = -1\n",
    "    for ii,xx in enumerate(certificate[\"typed flags\"]):\n",
    "        if xx[1] == ftype._pythonize():\n",
    "            index = ii\n",
    "            break\n",
    "    if index==-1:\n",
    "        print(\" - type not found\")\n",
    "        return\n",
    "    mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][index])[0]))\n",
    "    if mat.nullity()==1:\n",
    "        print(\" - condition i is satisfied\")\n",
    "        print(\"problem is stable\")\n",
    "        return\n",
    "    else:\n",
    "        print(\" - condition i is not satisfied, the matrix has nullity\", mat.nullity())\n",
    "\n",
    "    # Checking condition ii\n",
    "    B_edges = [xx for xx in construction_edges if xx[0]!=xx[1]]\n",
    "    B = G(construction_size, edges=B_edges)\n",
    "    G.exclude(B)\n",
    "    target = strs(k, l)\n",
    "\n",
    "    if target==0: \n",
    "        bound = 0\n",
    "    else:\n",
    "        try:\n",
    "            bound = G.optimize(target, target_size-1, exact=True, denom=2**20, construction=[])\n",
    "        except:\n",
    "            bound = 1\n",
    "        if bound > original_bound:\n",
    "            bound = G.optimize(target, target_size, exact=True, denom=2**20, construction=[])\n",
    "    G.reset()\n",
    "    if bound < original_bound:\n",
    "        print(\" - condition ii is satisfied\")\n",
    "        print(\"problem is stable\")\n",
    "    else:\n",
    "        print(\" - condition ii is not satisfied\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "90ac32da-8a45-403b-935e-6eff5977d642",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking stability for certificates/stats31\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats41\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats42\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats43\n",
      " - condition 2.a is not satisfied\n",
      "\n",
      "\n",
      "checking stability for certificates/stats52\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats53\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats54\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats64\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats65\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 2\n",
      " - condition ii is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats67\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats76\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 2\n",
      " - condition ii is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats79\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/stats710\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 2\n",
      " - condition ii is satisfied\n",
      "problem is stable\n"
     ]
    }
   ],
   "source": [
    "empty_1_type = G(1, ftype=[0])\n",
    "empty_2_type = G(2, ftype=[0, 1])\n",
    "empty_3_type = G(3, ftype=[0, 1, 2])\n",
    "empty_4_type = G(4, ftype=[0, 1, 2, 3])\n",
    "empty_5_type = G(5, ftype=[0, 1, 2, 3, 4])\n",
    "acherry_type = G(3, edges=[[0, 1]], ftype=[0, 1, 2])\n",
    "cherry_type = G(3, edges=[[0, 1], [0, 2]], ftype=[0, 1, 2])\n",
    "tri_edge_type = G(5, edges=[[0, 1], [0, 2], [1, 2], [3, 4]], ftype=[0, 1, 2, 3, 4])\n",
    "disj_3_edge_type = G(6, edges=[[0, 2], [1, 3], [4, 5]], ftype=[0, 1, 2, 3, 4, 5])\n",
    "\n",
    "\n",
    "\n",
    "check_stability(\"certificates/stats31\", \n",
    "                3, 1,\n",
    "                2, [[0, 0], [1, 1]], \n",
    "                acherry_type)\n",
    "\n",
    "\n",
    "\n",
    "check_stability(\"certificates/stats41\", \n",
    "                4, 1,\n",
    "                5, [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4]],\n",
    "                empty_5_type)\n",
    "check_stability(\"certificates/stats42\", \n",
    "                4, 2,\n",
    "                6, [[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3]], \n",
    "                tri_edge_type)\n",
    "check_stability(\"certificates/stats43\", \n",
    "                4, 3,\n",
    "                2, [[0, 1]], \n",
    "                empty_4_type)\n",
    "\n",
    "\n",
    "\n",
    "check_stability(\"certificates/stats52\", \n",
    "                5, 2,\n",
    "                9, [[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3], [6, 7], [7, 8], [8, 6]], \n",
    "                disj_3_edge_type)\n",
    "check_stability(\"certificates/stats53\", \n",
    "                5, 3,\n",
    "                3, [[0, 1], [2, 2]], \n",
    "                cherry_type)\n",
    "check_stability(\"certificates/stats54\", \n",
    "                5, 4,\n",
    "                2, [[0, 0], [1, 1]], \n",
    "                acherry_type)\n",
    "\n",
    "\n",
    "\n",
    "check_stability(\"certificates/stats64\", \n",
    "                6, 4,\n",
    "                3, [[0, 0], [1, 1], [2, 2]], \n",
    "                empty_2_type)\n",
    "check_stability(\"certificates/stats65\", \n",
    "                6, 5,\n",
    "                2, [[0, 1]], \n",
    "                cherry_type)\n",
    "check_stability(\"certificates/stats67\", \n",
    "                6, 7,\n",
    "                2, [[0, 0], [1, 1]], \n",
    "                empty_2_type)\n",
    "\n",
    "\n",
    "\n",
    "check_stability(\"certificates/stats76\", \n",
    "                7, 6,\n",
    "                2, [[0, 1]], \n",
    "                empty_3_type)\n",
    "check_stability(\"certificates/stats79\", \n",
    "                7, 9,\n",
    "                2, [[0, 0], [1, 1]], \n",
    "                acherry_type)\n",
    "check_stability(\"certificates/stats710\", \n",
    "                7, 10,\n",
    "                2, [[0, 1]], \n",
    "                empty_3_type)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "bb8a52b8-1b40-48a4-9e6e-eb29cb17f482",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4,1) density:  0\n",
      "(4,5) density:  0\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# Relevant data for checking (4, 3)\n",
    "#\n",
    "\n",
    "with open(\"certificates/stats43.pickle\", \"rb\") as f:\n",
    "    cert = pickle.load(f)\n",
    "\n",
    "can_appear = 0\n",
    "for ii,ff in enumerate(G.generate(6)):\n",
    "    if QQ(cert[\"slack vector\"][ii])==0:\n",
    "        can_appear += ff\n",
    "\n",
    "print(\"(4,1) density: \", can_appear.density(G(4, edges=[[0, 1]])))\n",
    "print(\"(4,5) density: \", can_appear.density(G(4, edges=[[0, 1], [0, 2], [0, 3], [1, 2], [1, 3]])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d9d5b508-4a81-4e44-9044-87ce242f2dda",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lambda 4, 3 difference when m -> m+1\n",
      "-1/6*(4*m^2 - 4*m*n + n^2 + 4*m - 5*n + 6)*(2*m - n + 1)\n",
      "\n",
      "solutions for m where difference is 0\n",
      "m == 1/2*n - 1/2*sqrt(3*n - 5) - 1/2\n",
      "m == 1/2*n + 1/2*sqrt(3*n - 5) - 1/2\n",
      "m == 1/2*n - 1/2\n",
      "\n",
      "\n",
      "maximizing Q(1/2, y, z) = -1/8*(2*y - 1)^3 - 3/2*y^2*(2*z - 1) - 1/8*(2*z - 1)^3 - 6*(y + z - 1)*y*z - 3/2*(2*y - 1)*z^2\n",
      "\n",
      "interior optimums\n",
      "y=-1/20*sqrt(6) + 1/5 z=-1/20*sqrt(6) + 1/5 gives 1/4000*(sqrt(6) + 6)^3 + 9/4000*(sqrt(6) + 6)*(sqrt(6) - 4)^2 ~ 0.196515307716505\n",
      "y=1/20*sqrt(6) + 1/5 z=1/20*sqrt(6) + 1/5 gives -9/4000*(sqrt(6) + 4)^2*(sqrt(6) - 6) - 1/4000*(sqrt(6) - 6)^3 ~ 0.343484692283495\n",
      "\n",
      "boundary optimums\n",
      "y=0, z=-1/2*sqrt(3) + 1 gives 1/8*(sqrt(3) - 1)^3 + 3/8*(sqrt(3) - 2)^2 + 1/8 ~ 0.200961894323342\n",
      "y=1/2, z=-1/2*sqrt(3) + 1 gives 1/8*(sqrt(3) - 1)^3 + 3/8*(sqrt(3) - 2)^2 + 1/8 ~ 0.200961894323342\n",
      "\n",
      "corners\n",
      "y=0 z=0 gives 1/4 ~ 0.250000000000000\n",
      "y=0 z=1/2 gives 1/2 ~ 0.500000000000000\n",
      "y=1/2 z=1/2 gives 0 ~ 0.000000000000000\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# Calculations from the paper related to (4, 3)\n",
    "#\n",
    "\n",
    "var(\"m n\")\n",
    "\n",
    "count = m*binomial(n-m, 3) + (n-m)*binomial(m, 3)\n",
    "diff = count(m=m+1, n=n) - count\n",
    "print(\"lambda 4, 3 difference when m -> m+1\")\n",
    "print(factor(diff))\n",
    "print(\"\\nsolutions for m where difference is 0\")\n",
    "for xx in solve(diff==0, m):\n",
    "    print(xx)\n",
    "\n",
    "\n",
    "var(\"x y z\")\n",
    "Q = (x-y)^3 + (1-x-z)^3 + 3*y^2*(1-x-z) + 3*z^2*(x-y) + 6*y*z*(1-y-z)\n",
    "q = Q.subs(x=1/2)\n",
    "print(\"\\n\\nmaximizing Q(1/2, y, z) = {}\".format(q))\n",
    "print(\"\\ninterior optimums\")\n",
    "for sol in solve([q.differentiate(y)==0, q.differentiate(z)==0], y, z):\n",
    "    ys = sol[0].rhs()\n",
    "    zs = sol[1].rhs()\n",
    "    if ys not in RR or zs not in RR:\n",
    "        continue\n",
    "    if ys<0 or ys>1/2 or zs<0 or zs>1/2:\n",
    "        continue\n",
    "    val = q.subs(y=ys, z=zs)\n",
    "    print(\"y={} z={} gives {} ~ {}\".format(zs, ys, val, val.n()))\n",
    "\n",
    "print(\"\\nboundary optimums\")\n",
    "b0 = q.subs(y=0)\n",
    "for sol in solve(b0.differentiate(z)==0, z):\n",
    "    zs = sol.rhs()\n",
    "    if zs not in RR or zs<0 or zs>1/2:\n",
    "        continue\n",
    "    val = b0.subs(z=zs)\n",
    "    print(\"y={}, z={} gives {} ~ {}\".format(0, zs, val, val.n()))\n",
    "\n",
    "b12 = q.subs(y=1/2)\n",
    "for sol in solve(b0.differentiate(z)==0, z):\n",
    "    zs = sol.rhs()\n",
    "    if zs not in RR or zs<0 or zs>1/2:\n",
    "        continue\n",
    "    val = b0.subs(z=zs)\n",
    "    print(\"y={}, z={} gives {} ~ {}\".format(1/2, zs, val, val.n()))\n",
    "\n",
    "print(\"\\ncorners\")\n",
    "for ys, zs in [(0, 0), (0, 1/2), (1/2, 1/2)]:\n",
    "    val = q.subs(y=ys, z=zs)\n",
    "    print(\"y={} z={} gives {} ~ {}\".format(ys, zs, val, val.n()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cc971747-9d26-4a43-a5de-5e1d43e05e4e",
   "metadata": {},
   "source": [
    "The inexact results for the remaining cases\n",
    "==================================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a27b8069-6998-4188-9bf1-4f27bc6cd80a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For k=5, l=5 the found upper bound is 0.3515625030643538\n",
      "For k=6, l=2 the found upper bound is 0.3513749475869929\n",
      "For k=6, l=3 the found upper bound is 0.3653600282649522\n",
      "For k=6, l=6 the found upper bound is 0.3701115739691023\n",
      "For k=7, l=2 the found upper bound is 0.3367351897280793\n",
      "For k=7, l=3 the found upper bound is 0.29903663788406776\n",
      "For k=7, l=4 the found upper bound is 0.3269092897814353\n",
      "For k=7, l=5 the found upper bound is 0.2965188292931691\n",
      "For k=7, l=7 the found upper bound is 0.29259270274675236\n",
      "For k=7, l=8 the found upper bound is 0.35384761752077853\n"
     ]
    }
   ],
   "source": [
    "# Non-exact upper bound results\n",
    "for k,l in [(5, 5), (6, 2), (6, 3), (6, 6), (7, 2), (7, 3), (7, 4), (7, 5), (7, 7), (7, 8)]:\n",
    "    bound = G.optimize(strs(k, l), 8, file=\"certificates/stats{}{}\".format(k, l))\n",
    "    print(\"For k={}, l={} the found upper bound is {}\".format(k, l, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "caab5cab-a917-4c35-ab88-5215822664e8",
   "metadata": {},
   "source": [
    "Verify the certificates\n",
    "====================\n",
    "The following cell verifies that the provided exact certificates are correct.\n",
    "The cell can be run independently of the rest of the notebook. Note verifying (5, 2) takes a long time, so it is in a separate cell."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "c9c61435-4401-48f9-be25-971dae1fe6f1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "For the pair k=3 and l=1\n",
      "The solution is valid, it proves the bound 3/4\n",
      "\n",
      "For the pair k=4 and l=1\n",
      "The solution is valid, it proves the bound 72/125\n",
      "\n",
      "For the pair k=4 and l=2\n",
      "The solution is valid, it proves the bound 1/2\n",
      "\n",
      "For the pair k=4 and l=3\n",
      "The solution is valid, it proves the bound 1/2\n",
      "\n",
      "For the pair k=5 and l=3\n",
      "The solution is valid, it proves the bound 255/1024*sqrt17 - 535/1024\n",
      "\n",
      "For the pair k=5 and l=4\n",
      "The solution is valid, it proves the bound 5/8\n",
      "\n",
      "For the pair k=6 and l=4\n",
      "The solution is valid, it proves the bound 40/81\n",
      "\n",
      "For the pair k=6 and l=5\n",
      "The solution is valid, it proves the bound 20/3*alpha^2 - 20/3*alpha + 4/3\n",
      "\n",
      "For the pair k=6 and l=7\n",
      "The solution is valid, it proves the bound 15/32\n",
      "\n",
      "For the pair k=7 and l=6\n",
      "The solution is valid, it proves the bound 28/9*alpha^2 - 28/9*alpha + 7/9\n",
      "\n",
      "For the pair k=7 and l=9\n",
      "The solution is valid, it proves the bound 35/64\n",
      "\n",
      "For the pair k=7 and l=10\n",
      "The solution is valid, it proves the bound 28/81\n"
     ]
    }
   ],
   "source": [
    "kspairs = [(3, 1), (4, 1), (4, 2), (4, 3), (5, 3), (5, 4), \n",
    "           (6, 4), (6, 5), (6, 7), (7, 6), (7, 9), (7, 10)]\n",
    "\n",
    "GraphTheory.printlevel(0)\n",
    "for kk, ll in kspairs:\n",
    "    print(\"\\nFor the pair k={} and l={}\".format(kk, ll))\n",
    "    GraphTheory.verify(\"certificates/stats\"+str(kk)+str(ll))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "575ef25c-8d75-4941-8e62-c75fe5bbb9a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For the pair k=5 and l=2\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "169it [7:47:46, 166.08s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "169it [16:42:21, 355.87s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "169it [4:59:46, 106.43s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 280/729\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "280/729"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GraphTheory.printlevel(1)\n",
    "print(\"For the pair k=5 and l=2\")\n",
    "GraphTheory.verify(\"certificates/stats52\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/graph_inducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "49e62ec4-ee58-4c7b-b521-7475999bee2f",
   "metadata": {},
   "source": [
    "Inducibility\n",
    "=============\n",
    "\n",
    "The followsing cells maximize the induced density of the claimed graphs as they appear in the table, in a few cases with the help of a consturction. The proved bound and the density of the target on the optimal construction (or one of them, if there are multiple) is printed, to verify that the lower and upper bounds match."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "49cc4565-385a-495b-a673-4ddf3538dc92",
   "metadata": {},
   "outputs": [],
   "source": [
    "G = GraphTheory\n",
    "G.printlevel(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "00dc7ede-9a41-458b-ad8b-5c4af2e3f1db",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Value on construction is 5/24, flag algebra bound is 5/24\n"
     ]
    }
   ],
   "source": [
    "#3-star plus isolated vertex\n",
    "target = G(5,edges=[[0,1],[0,2],[0,3]])\n",
    "R = QQ[sqrt(3)]; sq3 = R(sqrt(3))\n",
    "r1=1/4+sq3/12\n",
    "r2=1/4-sq3/12\n",
    "constr = G.blowup_construction(7, [r1, r1, r2, r2], edges=[[0, 1], [2, 3]])\n",
    "bound = G.optimize(target, 7, exact=True, construction=constr, file=\"certificates/ind0\")\n",
    "value = constr.density(target)\n",
    "print(\"Value on construction is {}, flag algebra bound is {}\".format(value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "93e7a5e0-c272-42e6-84d7-659aeeb8e560",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Value on construction is 5/32, flag algebra bound is 5/32\n"
     ]
    }
   ],
   "source": [
    "#4-cycle plus isolated vertex\n",
    "target = G(5,edges=[[0,1],[1,2],[2,3],[3,0]])\n",
    "R = QQ[sqrt(3)]; sq3 = R(sqrt(3))\n",
    "r1=1/4+sq3/12\n",
    "r2=1/4-sq3/12\n",
    "constr = G.blowup_construction(7, [r1, r1, r2, r2], edges=[[0, 1], [2, 3]])\n",
    "bound = G.optimize(target, 7, exact=True, file=\"certificates/ind1\")\n",
    "value = constr.density(target)\n",
    "print(\"Value on construction is {}, flag algebra bound is {}\".format(value, bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "67d94431-6579-4470-b824-36714381a360",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Value on construction is 15625/62208, flag algebra bound is 15625/62208\n"
     ]
    }
   ],
   "source": [
    "#4-cycle plus joint edge\n",
    "target = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 0], [0, 4]])\n",
    "constr = G.blowup_construction(5, 2, edges={(0, 1): 5/6})\n",
    "bound = G.optimize(target, 5, exact=True, construction=constr, file=\"certificates/ind2\")\n",
    "value = constr.density(target)\n",
    "print(\"Value on construction is {}, flag algebra bound is {}\".format(value, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e130919d-efe3-495f-b55f-dd686c0aa532",
   "metadata": {},
   "source": [
    "Stability check\n",
    "================\n",
    "\n",
    "First cells includes a short script that checks condition 3 and condition i from Theorem ...\n",
    "\n",
    "Then each certificate is checked for these conditions using a provided type $\\tau$.\n",
    "\n",
    "Finally, the certificate for the 4-cycle with a joined edge is inspected separately, to verify the\n",
    "stability of the probabilistic construction."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "cbed1301-1ef7-4430-973b-0f38b0872709",
   "metadata": {},
   "outputs": [],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "def check_stability(file, H, construction_size, construction_edges, ftype):\n",
    "    print(\"\\n\\nchecking stability for \" + file)\n",
    "    G.reset()\n",
    "    G.printlevel(0)\n",
    "    if not file.endswith(\".pickle\"):\n",
    "        file += \".pickle\"\n",
    "    with open(file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    original_bound = to_sage(0, certificate[\"result\"])\n",
    "    \n",
    "    # Checking condition 2.a\n",
    "    ftype_untyped = ftype.subflag(ftype_points=[])\n",
    "    G.exclude(ftype_untyped)\n",
    "    try:\n",
    "        target = H.afae()\n",
    "    except:\n",
    "        target = 0\n",
    "    if target==0: \n",
    "        bound = 0\n",
    "    else:\n",
    "        try:\n",
    "            bound = G.optimize(target, target_size-1, exact=True, denom=2**20, construction=[])\n",
    "        except:\n",
    "            bound = 1\n",
    "        if bound > original_bound:\n",
    "            bound = G.optimize(target, target_size, exact=True, denom=2**20, construction=[])\n",
    "    G.reset()\n",
    "    \n",
    "    if bound < original_bound:\n",
    "        print(\" - condition 2.a is satisfied\")\n",
    "    else:\n",
    "        print(\" - condition 2.a is not satisfied\")\n",
    "        return\n",
    "\n",
    "    # Checking condition 3\n",
    "    construction = G.blowup_construction(target_size, construction_size, edges=construction_edges)\n",
    "    cvals = construction.values()\n",
    "    svals = to_sage(1, certificate[\"slack vector\"])\n",
    "    correct_slacks = True\n",
    "    for ii in range(len(svals)):\n",
    "        if svals[ii]==0 and cvals[ii]==0:\n",
    "            correct_slacks = False\n",
    "    if not correct_slacks:\n",
    "        print(\" - condition 3 is not satisfied\")\n",
    "        return\n",
    "    else:\n",
    "        print(\" - condition 3 is satisfied\")\n",
    "\n",
    "    # Checking condition i\n",
    "    index = -1\n",
    "    for ii,xx in enumerate(certificate[\"typed flags\"]):\n",
    "        if xx[1] == ftype._pythonize():\n",
    "            index = ii\n",
    "            break\n",
    "    if index==-1:\n",
    "        print(\" - type not found\")\n",
    "        return\n",
    "    mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][index])[0]))\n",
    "    if mat.nullity()==1:\n",
    "        print(\" - condition i is satisfied\")\n",
    "        print(\"problem is stable\")\n",
    "        return\n",
    "    else:\n",
    "        print(\" - condition i is not satisfied, the matrix has nullity\", mat.nullity())\n",
    "\n",
    "    # Checking condition ii\n",
    "    B_edges = [xx for xx in construction_edges if xx[0]!=xx[1]]\n",
    "    B = G(construction_size, edges=B_edges)\n",
    "    G.exclude(B)\n",
    "    try:\n",
    "        target = H.afae()\n",
    "    except:\n",
    "        target = 0\n",
    "\n",
    "    if target==0: \n",
    "        bound = 0\n",
    "    else:\n",
    "        try:\n",
    "            bound = G.optimize(target, target_size-1, exact=True, denom=2**20, construction=[])\n",
    "        except:\n",
    "            bound = 1\n",
    "        if bound > original_bound:\n",
    "            bound = G.optimize(target, target_size, exact=True, denom=2**20, construction=[])\n",
    "    G.reset()\n",
    "    if bound < original_bound:\n",
    "        print(\" - condition ii is satisfied\")\n",
    "        print(\"problem is stable\")\n",
    "    else:\n",
    "        print(\" - condition ii is not satisfied\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "90ac32da-8a45-403b-935e-6eff5977d642",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking stability for certificates/ind0\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 4\n",
      " - condition ii is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/ind1\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 2\n",
      " - condition ii is satisfied\n",
      "problem is stable\n"
     ]
    }
   ],
   "source": [
    "cherry_edge_type = G(5, edges=[[0, 2], [0, 3], [1, 4]], ftype=[0, 1, 2, 3, 4])\n",
    "\n",
    "check_stability(\"certificates/ind0\", \n",
    "                G(5,edges=[[0,1],[0,2],[0,3]]), \n",
    "                4, [[0, 1], [2, 3]], \n",
    "                cherry_edge_type)\n",
    "\n",
    "check_stability(\"certificates/ind1\", \n",
    "                G(5,edges=[[0,1],[1,2],[2,3],[3,0]]),\n",
    "                4, [[0, 1], [2, 3]], \n",
    "                cherry_edge_type)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a86cb45a-e1b0-4e1e-9c27-60b9c411799d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "For condition A: nullity(Xtau) = 1  where tau=(Ftype on 1 points with edges=())\n",
      "\n",
      "For condition B: nullity(Xtau) = 1  where tau=(Ftype on 3 points with edges=(01 02))\n",
      "\n",
      "For condition C: list of tau flags with <=1 connection: \n",
      "Flag on 4 points, ftype from (0, 1, 2) with edges=()\n",
      "Flag on 4 points, ftype from (0, 2, 3) with edges=(01)\n",
      "Flag on 4 points, ftype from (2, 0, 3) with edges=(01)\n",
      "Flag on 4 points, ftype from (2, 3, 0) with edges=(01)\n",
      "\n",
      "Intersection of this space with Xtau is \n",
      "Vector space of degree 8 and dimension 0 over Rational Field\n",
      "Basis matrix:\n",
      "[]\n",
      "\n",
      "For condition D: list of tau flags with <=1 connection: \n",
      "Flag on 4 points, ftype from (0, 1, 2) with edges=(01)\n",
      "Flag on 4 points, ftype from (0, 1, 2) with edges=(01 03)\n",
      "Flag on 4 points, ftype from (1, 0, 2) with edges=(01 03)\n",
      "Flag on 4 points, ftype from (0, 2, 1) with edges=(02 13)\n",
      "\n",
      "Intersection of this space with Xtau is \n",
      "Vector space of degree 8 and dimension 0 over Rational Field\n",
      "Basis matrix:\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# The data for the \"4-cycle plus joint edge\" argument\n",
    "#\n",
    "with open(\"certificates/ind2.pickle\", \"rb\") as f:\n",
    "    cert = pickle.load(f)\n",
    "\n",
    "ftypes = G._get_relevant_ftypes(5)\n",
    "\n",
    "_, ft0, _ = ftypes[0]\n",
    "X0 = matrix(to_sage(2, _unflatten_matrix(cert[\"X matrices\"][0])[0]))\n",
    "print(\"\\nFor condition A: nullity(Xtau) = {}  where tau=({})\".format(X0.nullity(), ft0))\n",
    "\n",
    "_, ft3, _ = ftypes[3]\n",
    "X3 = matrix(to_sage(2, _unflatten_matrix(cert[\"X matrices\"][3])[0]))\n",
    "print(\"\\nFor condition B: nullity(Xtau) = {}  where tau=({})\".format(X3.nullity(), ft3))\n",
    "\n",
    "ts1, ft1, _ = ftypes[1]\n",
    "X1 = matrix(to_sage(2, _unflatten_matrix(cert[\"X matrices\"][1])[0]))\n",
    "base1 = [xx for xx in G.generate(ts1, ft1) if len(xx.blocks(\"edges\"))<=1]\n",
    "print(\"\\nFor condition C: list of tau flags with <=1 connection: \")\n",
    "print(\"\\n\".join(map(str, base1)))\n",
    "space1 = matrix([xx.afae().values() for xx in base1])\n",
    "print(\"\\nIntersection of this space with Xtau is \\n{}\".format(X1.kernel().intersection(space1.image())))\n",
    "\n",
    "\n",
    "ts2, ft2, _ = ftypes[2]\n",
    "X2 = matrix(to_sage(2, _unflatten_matrix(cert[\"X matrices\"][2])[0]))\n",
    "base2 = [xx for xx in G.generate(ts2, ft2) if len(xx.blocks(\"edges\"))<=2]\n",
    "print(\"\\nFor condition D: list of tau flags with <=1 connection: \")\n",
    "print(\"\\n\".join(map(str, base2)))\n",
    "space2 = matrix([xx.afae().values() for xx in base2])\n",
    "print(\"\\nIntersection of this space with Xtau is \\n{}\".format(X2.kernel().intersection(space2.image())))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0cbc03a6-057a-401b-afc5-7df62d8c8463",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Changing pair (0, 0) flip averse gives relative change -59375/7776 \n",
      "\n",
      "\n",
      "q(0, 5/12) = 15625/746496 and 5*gamma = 15625/746496\n",
      "\n",
      "\n",
      "Testing the interior\n",
      "\n",
      "Ideal generators:\n",
      "\n",
      " 125/432*(2*x - 1)*x*(2*y - 1) + 25/216*x^2*(2*y - 1) - 625/10368*(2*x - 1)*(2*y - 1)^2 - 125/5184*x*(2*y - 1)^2 - 625/2592*(2*x - 1)*(2*y - 1)*y - 25/1296*x*(2*y - 1)*y + 475/2592*(2*x - 1)*y^2 - 25/1296*x*y^2 + 125/432*(2*y - 1)*y^2 - 25/216*y^3\n",
      "\n",
      " 125/432*(2*x - 1)*x^2 - 25/216*x^3 - 625/10368*(2*x - 1)^2*(2*y - 1) - 625/2592*(2*x - 1)*x*(2*y - 1) + 475/2592*x^2*(2*y - 1) - 125/5184*(2*x - 1)^2*y - 25/1296*(2*x - 1)*x*y - 25/1296*x^2*y + 125/432*(2*x - 1)*(2*y - 1)*y + 25/216*(2*x - 1)*y^2\n",
      "\n",
      " -125/864*(2*x - 1)*x^2*(2*y - 1) + 25/432*x^3*(2*y - 1) + 625/10368*(2*x - 1)*x*(2*y - 1)^2 - 125/2592*x^2*(2*y - 1)^2 + 625/10368*(2*x - 1)^2*(2*y - 1)*y + 25/2592*x^2*(2*y - 1)*y - 125/2592*(2*x - 1)^2*y^2 + 25/2592*(2*x - 1)*x*y^2 - 125/864*(2*x - 1)*(2*y - 1)*y^2 + 25/432*(2*x - 1)*y^3 + z\n",
      "\n",
      "Gröbner Basis:\n",
      "\n",
      "\n",
      " x + y - 5187891984106164236712945182528392771109995899625841179383300096/2757962189876589739610646851316707901420560026019287109375*z^5 - 120848197882515650074460379690138350125333560070708939714461696/551592437975317947922129370263341580284112005203857421875*z^4 + 128466006018248195401104982442971107222741799156505961824256/4412739503802543583377034962106732642272896041630859375*z^3 - 1010350915557344151685947808723753046576498214149977276416/882547900760508716675406992421346528454579208326171875*z^2 + 18799891414497039508600143148748553529569287749364352/282415328243362789336130237574830889105465346664375*z - 948855825870266533014675188723970016028129061155/903729050378760925875616760239458845137489109326\n",
      "\n",
      " y^2 - 38010326888742912/112868157140125*y*z^2 + 644658010357248/22573631428025*y*z - 1959417763085/1805890514242*y - 6570036207593821990355011003144067683865847824873540027726954496/551592437975317947922129370263341580284112005203857421875*z^5 - 241388811479435266483417190335730427588155678727297871795716096/110318487595063589584425874052668316056822401040771484375*z^4 + 42599556582694006269590676721524144492629450497985668448256/882547900760508716675406992421346528454579208326171875*z^3 - 614638151641706482261004397841852867442788521514029858816/176509580152101743335081398484269305690915841665234375*z^2 + 993115568828542601335899251533836314623827337756416/56483065648672557867226047514966177821093069332875*z + 1233238752371757801131379231747556917945659820775/3614916201515043703502467040957835380549956437304\n",
      "\n",
      " y*z^3 - 12688805/764411904*y*z^2 + 1057655348875/760840571584512*y*z + 30976953125/24346898290704384*y + 27543289724928/169247546875*z^5 + 834492761728/33849509375*z^4 - 820759570905031/1078123662950400*z^3 + 3368611103694999031/71539111279806382080*z^2 - 7766001340254359375/10988407492578260287488*z - 238654036228515625/351629039762504329199616\n",
      "\n",
      " z^6 + 69672635/382205952*z^5 - 789423007698125/194775186325635072*z^4 + 20055643492606990625/64621732218373901647872*z^3 - 28005317558330078125/10468720619376572066955264*z^2 - 21065181302459716796875/3087351335301583621409910816768*z - 370573902130126953125/98795242729650675885117146136576\n",
      "\n",
      "Single variable generator, Q(z) is 98795242729650675885117146136576*z^6 + 18009465447674020572152337530880*z^5 - 400416701599337361136680960000*z^4 + 30661545256257839254732800000*z^3 - 264291334776391680000000000*z^2 - 674085801678710937500000*z - 370573902130126953125\n",
      "\n",
      "Is 5*gamma a root?  False\n",
      "\n",
      "\n",
      "Testing y=1/2 edge\n",
      "\n",
      "Optimums are\n",
      "x=25/36, gives same as 5*gamma? False\n",
      "\n",
      "\n",
      "Testing y=0 edge\n",
      "\n",
      "Optimums are\n",
      "x=5/12, gives same as 5*gamma? True\n",
      "x=-5/24, gives same as 5*gamma? False\n",
      "\n",
      "\n",
      "Testing corners\n",
      "\n",
      "Values are\n",
      "x=0, y=0 gives same as 5*gamma? False\n",
      "x=1/2, y=0 gives same as 5*gamma? False\n",
      "x=1/2, y=1/2 gives same as 5*gamma? False\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# Calculatings verifying that the construction is\n",
    "# flip averse when the flip happens in the non-quasi-random part\n",
    "# and that the construction satisfies strictness. \n",
    "#\n",
    "\n",
    "target = G(5, edges=[[0, 1], [1, 2], [2, 3], [3, 0], [0, 4]]).afae()\n",
    "constr = G.blowup_construction(5, 2, edges={(0, 1): 5/6})\n",
    "value = constr.density(target)\n",
    "p = 5/6\n",
    "R.<eps> = QQ[]\n",
    "tsize = target.size()\n",
    "new_weights = [1/2-2*eps, 1/2, eps, eps]\n",
    "new_edges = {(0, 1): p, (2, 1): p, (3, 1): p, (2, 3): 1}\n",
    "expr = G.blowup_construction(tsize, new_weights, edges=new_edges).density(target)\n",
    "diff0 = expr.differentiate(eps, 2).subs(eps=0)\n",
    "print(f\"Changing pair (0, 0) flip averse gives relative change {diff0} \\n\\n\")\n",
    "\n",
    "\n",
    "p = 5/6\n",
    "gamma = p^5 * (1-p) / 2^4\n",
    "var(\"x0 x1 y0 y1\")\n",
    "uf_emb_half = x0 * x1^2 * y0 * p^2 * (1-p)^2 + x0^3 * y1 * p^2 * (1-p) + \\\n",
    "2*(x0^2 * y1^2 * p^3 * (1-p)) + x0^2 * y0 * y1 * p^3 + x0 * y0 * y1^2 * p^4\n",
    "uf_emb = uf_emb_half + uf_emb_half.subs(x0=x1, x1=x0, y0=y1, y1=y0)\n",
    "\n",
    "q = uf_emb.subs(y0 = 1/2 - x0, y1 = 1/2 - x1)\n",
    "print(\"q(0, 5/12) = {} and 5*gamma = {}\".format(q.subs(x0 = 0, x1 = 5/12), 5*gamma))\n",
    "\n",
    "print(\"\\n\\nTesting the interior\")\n",
    "\n",
    "R.<x, y, z> = PolynomialRing(QQ, 3, order='lex')\n",
    "qab = q.subs(x0=x, x1=y)\n",
    "gens = [qab.derivative(x), qab.derivative(y), z-qab]\n",
    "print(\"\\nIdeal generators:\")\n",
    "I = R.ideal(gens)\n",
    "for p in gens:\n",
    "    print(\"\\n\", p)\n",
    "\n",
    "Gb = I.groebner_basis()\n",
    "\n",
    "print(\"\\nGröbner Basis:\\n\")\n",
    "for p in Gb:\n",
    "    print(\"\\n\", p)\n",
    "\n",
    "print(\"\\nSingle variable generator, Q(z) is\", Gb[-1]/(factor(Gb[-1]).unit()))\n",
    "\n",
    "print(\"\\nIs 5*gamma a root? \", Gb[-1].subs(z=5*gamma)==0)\n",
    "\n",
    "\n",
    "print(\"\\n\\nTesting y=1/2 edge\")\n",
    "print(\"\\nOptimums are\")\n",
    "for xx in solve(q.subs(x0=1/2).derivative(x1)==0, x1):\n",
    "    opt = xx.rhs()\n",
    "    val = q.subs({x0:1/2, x1:opt})\n",
    "    print(\"x={}, gives same as 5*gamma? {}\".format(opt, bool(val==5*gamma)))\n",
    "\n",
    "print(\"\\n\\nTesting y=0 edge\")\n",
    "print(\"\\nOptimums are\")\n",
    "for xx in solve(q.subs(x0=0).derivative(x1)==0, x1):\n",
    "    opt = xx.rhs()\n",
    "    val = q.subs({x0:0, x1:opt})\n",
    "    print(\"x={}, gives same as 5*gamma? {}\".format(opt, bool(val==5*gamma)))\n",
    "\n",
    "print(\"\\n\\nTesting corners\")\n",
    "print(\"\\nValues are\")\n",
    "for xx, yy in [(0, 0), (1/2, 0), (1/2, 1/2)]:\n",
    "    val = q.subs({x0:xx, x1:yy})\n",
    "    print(\"x={}, y={} gives same as 5*gamma? {}\".format(xx, yy, bool(val==5*gamma)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2d112c8e-5d98-4a3e-b914-1cd4653f4983",
   "metadata": {},
   "source": [
    "Verify the certificates\n",
    "====================\n",
    "The following cell verifies that the provided certificates are correct.\n",
    "The cell can be run independently of the rest of the notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "13844b19-8961-4268-a379-36f59450e550",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "For the 3-star plus isolated vertex\n",
      "The solution is valid, it proves the bound 5/24\n",
      "\n",
      "For the 4-cycle plus isolated vertex\n",
      "The solution is valid, it proves the bound 5/32\n",
      "\n",
      "For the 4-cycle plus joint edge\n",
      "The solution is valid, it proves the bound 15625/62208\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "15625/62208"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G = GraphTheory\n",
    "G.printlevel(0)\n",
    "print(\"\\nFor the 3-star plus isolated vertex\")\n",
    "G.verify(\"certificates/ind0\")\n",
    "print(\"\\nFor the 4-cycle plus isolated vertex\")\n",
    "G.verify(\"certificates/ind1\")\n",
    "print(\"\\nFor the 4-cycle plus joint edge\")\n",
    "G.verify(\"certificates/ind2\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/graph_semi_inducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f7a32346-b798-4524-89ab-dbdb36f7fb44",
   "metadata": {},
   "source": [
    "Semi-inducibility\n",
    "=================\n",
    "\n",
    "First cell sets up the theory of colored graphs and provides a script to translate semi-inducibility problems to an optimization over regular graphs. \n",
    "Then this is used to maximize the semi-inducibility of the alternating $P_4$ and the alternating $C_6$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "538897ed-a683-4590-8525-c24c7954a56e",
   "metadata": {},
   "outputs": [],
   "source": [
    "G = GraphTheory\n",
    "\n",
    "G.printlevel(0)\n",
    "\n",
    "def check_blocks(flg, do, dont):\n",
    "    eds = flg.blocks(\"edges\")\n",
    "    for ee in do:\n",
    "        if ee not in eds:\n",
    "            return False\n",
    "    for ee in dont:\n",
    "        if ee in eds:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "AG = Theory(\"BlueGraph\", \"blue_edges\")\n",
    "CG = combine(\"RedBlueGraph\", G, AG, symmetries=FullSymmetry)\n",
    "CG.exclude(CG(2, edges=[[0, 1]], blue_edges=[[0, 1]]))\n",
    "\n",
    "def get_targ(ff):\n",
    "    vn = ff.size()\n",
    "    eddo = ff.blocks(\"edges\")\n",
    "    eddont = ff.blocks(\"blue_edges\")\n",
    "    pats = G.p(vn, edges=eddo, edges_m=eddont)\n",
    "    targ = 0\n",
    "    for xx in pats.compatible_flags():\n",
    "        coef = 0\n",
    "        for eperm in itertools.permutations(range(vn)):\n",
    "            xxpermed = xx.subflag(eperm)\n",
    "            if check_blocks(xxpermed, eddo, eddont):\n",
    "                coef += 1\n",
    "        targ += coef*xx\n",
    "    return targ*QQ(1/(factorial(vn)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9483d4b9-41f4-4e03-9138-ce07946436fb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For the alternating P4 the constr gives 4/27, upper bound is 4/27\n",
      "For the alternating C6 the constr gives 1/64, upper bound is 1/64\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "# Calculation for alternating P4\n",
    "#\n",
    "\n",
    "targ = get_targ(CG(4, edges=[[1, 2]], blue_edges=[[0, 1], [2, 3]]))\n",
    "constr = G.blowup_construction(4, 1, edges={(0, 0): 1/3})\n",
    "dens = constr.density(targ)\n",
    "bound = G.optimize(targ, 4, construction=constr, exact=True, file=\"certificates/semiind_p4\")\n",
    "print(\"For the alternating P4 the constr gives {}, upper bound is {}\".format(dens, bound))\n",
    "\n",
    "\n",
    "#\n",
    "# Calculation for alternating C6\n",
    "#\n",
    "\n",
    "targ = get_targ(CG(6, edges=[[0, 1], [2, 3], [4, 5]], blue_edges=[[1, 2], [3, 4], [5, 0]]))\n",
    "constr = G.blowup_construction(6, 1, edges={(0, 0): 1/2})\n",
    "dens = constr.density(targ)\n",
    "bound = G.optimize(targ, 6, construction=constr, exact=True, file=\"certificates/semiind_c6\")\n",
    "print(\"For the alternating C6 the constr gives {}, upper bound is {}\".format(dens, bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "be5d7907-a61d-4ee4-a3e1-2741f746b383",
   "metadata": {},
   "source": [
    "Tools to test stability\n",
    "====================\n",
    "\n",
    "First a script following Corollary 2.2 is included, which will test regularity for P4 and C6 in the following cell."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "2b637366-663f-4c45-90bc-58b0fe550845",
   "metadata": {},
   "outputs": [],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "\n",
    "# general helper function to have data in sage compatible format\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "def check_almost_regularity(name):\n",
    "    file = \"certificates/semiind_\"+str(name)\n",
    "    print(\"\\n\\nchecking almost regularity for \" + file)\n",
    "    G.reset()\n",
    "    G.printlevel(0)\n",
    "    if not file.endswith(\".pickle\"):\n",
    "        file += \".pickle\"\n",
    "    with open(file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    edge_type = G(2, edges=[[0, 1]], ftype=[0, 1])\n",
    "    edge_regularity = G(3, edges=[[0, 1], [0, 2]], ftype=[0, 1]) - G(3, edges=[[0, 1], [1, 2]], ftype=[0, 1])\n",
    "    nonedge_type = G(2, edges=[], ftype=[0, 1])\n",
    "    nonedge_regularity = G(3, edges=[[0, 2]], ftype=[0, 1]) - G(3, edges=[[1, 2]], ftype=[0, 1])\n",
    "    \n",
    "    for ii,xx in enumerate(certificate[\"typed flags\"]):\n",
    "        fsz = xx[0]\n",
    "        ftp = xx[1]\n",
    "        if ftp == edge_type._pythonize():\n",
    "            X = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n",
    "            reg_vec = (edge_regularity<<(fsz - 3)).values()\n",
    "            if reg_vec in X.image():\n",
    "                print(\" - almost degree regularity holds between edges\")\n",
    "            else:\n",
    "                print(\" - almost degree regularity fails between edges\")\n",
    "        elif ftp == nonedge_type._pythonize():\n",
    "            X = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n",
    "            reg_vec = (nonedge_regularity<<(fsz - 3)).values()\n",
    "            if reg_vec in X.image():\n",
    "                print(\" - almost degree regularity holds between nonedges\")\n",
    "            else:\n",
    "                print(\" - almost degree regularity fails between nonedges\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "4a99abe5-6892-4c50-b789-e450d6031736",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking almost regularity for certificates/semiind_p4\n",
      " - almost degree regularity holds between nonedges\n",
      " - almost degree regularity holds between edges\n",
      "\n",
      "\n",
      "checking almost regularity for certificates/semiind_c6\n",
      " - almost degree regularity holds between nonedges\n",
      " - almost degree regularity holds between edges\n"
     ]
    }
   ],
   "source": [
    "# Almost regularity checks based on Corollary 2.2\n",
    "check_almost_regularity(\"p4\")\n",
    "check_almost_regularity(\"c6\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

